Word2Vec vs DBnary: Augmenting METEOR using Vector Representations or Lexical Resources?

This paper presents an approach combining lexico-semantic resources and distributed representations of words applied to the evaluation in machine translation (MT). This study is made through the enrichment of a well-known MT evaluation metric: METEOR. This metric enables an approximate match (synonymy or morphological similarity) between an automatic and a reference translation. Our experiments are made in the framework of the Metrics task of WMT 2014. We show that distributed representations are a good alternative to lexico-semantic resources for MT evaluation and they can even bring interesting additional information. The augmented versions of METEOR, using vector representations, are made available on our Github page.

==> coling2014/coling2014/compile-and-view.sh <==
#!/bin/bash

test -z "$1" && echo "please specify basename" && exit
test -e "$1".tex || echo "$1.tex missing"
test -e "$1".tex || exit
pdflatex "$1"
echo "wrote pdf; repeating pdflatex just to be sure"
pdflatex "$1"
echo "wrote pdf; starting viewer"
okular "$1".pdf

